Momentum-space Landau levels in driven-dissipative cavity arrays

We theoretically study the driven-dissipative Harper-Hofstadter model on a 2D square lattice in the presence of a weak harmonic trap. Without pumping and loss, the eigenstates of this system can be understood, in certain limits, as momentum-space toroidal Landau levels, where the Berry curvature, a geometrical property of an energy band, acts like a momentum-space magnetic field. We show that key features of these eigenstates can be observed in the steady-state of the driven-dissipative system under a monochromatic coherent drive, and present a realistic proposal for an optical experiment using state-of-the-art coupled cavity arrays. We discuss how such spectroscopic measurements may be used to probe effects associated both with the off-diagonal elements of the matrix-valued Berry connection and with the synthetic magnetic gauge.

==> scripts/BP.jl <==
module BP

using Polynomials
using Base.Test

type WaveFunction
    N::Int
    int::Float64
    ψ::Vector{Complex{Float64}}
end

WaveFunction(S::SparseMatrixCSC{Complex{Float64},Int64},
             ω::Float64,P::Vector{Complex{Float64}}) = WaveFunction(S,ω,P,:landau)

WaveFunction(S::SparseMatrixCSC{Complex{Float64},Int64},
             ω::Float64,P::Vector{Complex{Float64}},gauge::Symbol) =
    WaveFunction(S,ω,P,gauge,1/11,0.001,0.02,0.,0.)

WaveFunction(S::SparseMatrixCSC{Complex{Float64},Int64},
             ω::Float64,P::Vector{Complex{Float64}},gauge::Symbol,
             α::Float64,γ::Float64,κ::Float64) =
                 WaveFunction(S,ω,P,gauge,α,γ,κ, 0., 0.)



function WaveFunction(S::SparseMatrixCSC{Complex{Float64},Int64},
                      ω::Float64,P::Vector{Complex{Float64}},gauge::Symbol,
                      α::Float64,γ::Float64,κ::Float64, m₀::Float64, n₀::Float64)

    N::Int = sqrt(length(P))

    eval(:($(symbol(string("buildham_", gauge, "!")))))(S, N,α,κ,γ,ω,m₀,n₀) 
    X = S\P

    return WaveFunction(N,sum(abs2(X)),X)
end


type ExactStates
    N::Int
    gauge::Symbol
    νs::Vector{Float64}
    states::Matrix{Complex{Float64}}
end

ExactStates(nev::Int, gauge::Symbol) = ExactStates(nev, gauge, 45)
ExactStates(nev::Int, gauge::Symbol, N::Int) = ExactStates(nev, gauge, N, 1/11, 0.02, 0., 0.)
ExactStates(nev::Int, gauge::Symbol, N::Int, α::Float64, κ::Float64) = ExactStates(nev, gauge, N, α, κ, 0., 0.)

function ExactStates(nev::Int, gauge::Symbol, N::Int, α::Float64, κ::Float64, m₀::Float64, n₀::Float64)
    M = spzeros(Complex{Float64}, N^2,N^2)
    eval(:($(symbol(string("buildhamexact", gauge, "!")))))(M, N,α,κ,m₀,n₀) 

    (d, v, nconv, niter, nmult, resid) = eigs(M, nev=nev, which=:SR, ritzvec=true)

    return ExactStates(N, gauge, real(d), v)
end

function getstate(s::ExactStates, ω::Float64)
    i::Int = indmin(abs(s.νs .- ω))

    return reshape(s.states[:,i], (s.N, s.N))
end 



function getstate(s::ExactStates, η::Int)
    return reshape(s.states[:,η], (s.N, s.N))
end 


type Spectrum
    N::Int
    gauge::Symbol
    pump::Vector{Complex{Float64}}
    νs::Vector{Float64}
    intensity::Vector{Float64}
    states::Vector{WaveFunction}
end

Spectrum(ν::Vector{Float64},P::Vector{Complex{Float64}}) = Spectrum(ν,P,:landau)

function Spectrum(ν::Vector{Float64},P::Vector{Complex{Float64}},gauge::Symbol)
    statevec = Array(WaveFunction, length(ν))
    intvec = Array(Float64, length(ν))
    N::Int = sqrt(length(P))
    A = spzeros(Complex{Float64}, N^2,N^2)
    for (i,ω) in enumerate(ν)
        statevec[i] = WaveFunction(A, ω, P, gauge)
        intvec[i] = statevec[i].int
    end 

    return Spectrum(N, gauge, P, ν, intvec, statevec)
end

function Spectrum(ν::Vector{Float64},P::Vector{Complex{Float64}},gauge::Symbol,
                  α::Float64,γ::Float64,κ::Float64)
    statevec = Array(WaveFunction, length(ν))
    intvec = Array(Float64, length(ν))
    N::Int = sqrt(length(P))
    A = spzeros(Complex{Float64}, N^2,N^2)
    for (i,ω) in enumerate(ν)
        statevec[i] = WaveFunction(A, ω, P, gauge, α,γ,κ)
        intvec[i] = statevec[i].int
    end 

    return Spectrum(N, gauge, P, ν, intvec, statevec)
end


function Spectrum(ν::Vector{Float64},P::Vector{Complex{Float64}},gauge::Symbol,
                  α::Float64,γ::Float64,κ::Float64, m₀::Float64, n₀::Float64)
    statevec = Array(WaveFunction, length(ν))
    intvec = Array(Float64, length(ν))
    N::Int = sqrt(length(P))
    A = spzeros(Complex{Float64}, N^2,N^2)
    for (i,ω) in enumerate(ν)
        statevec[i] = WaveFunction(A, ω, P, gauge, α,γ,κ, m₀,n₀)
        intvec[i] = statevec[i].int
    end 

    return Spectrum(N, gauge, P, ν, intvec, statevec)
end


function getstate(s::Spectrum, ω::Float64)
    i::Int = indmin(abs(s.νs .- ω))
    return reshape(s.states[i].ψ, (s.N, s.N))
end 
##

#Check that matrix is square
function chksquare(A::AbstractMatrix)
    m,n = size(A)
    m == n || throw(DimensionMismatch("matrix is not square"))
    m
end

#Find radius of ring
function radius(M::Matrix{Float64}, axis::Vector)
    N = chksquare(M)
    isodd(N) || throw(DimensionMismatch("invalid matrix size N=$N. N must be odd"))
    length(axis) == N || throw(DimensionMismatch("axis size must match matrix dimensions"))
    @test_approx_eq_eps(M, transpose(M), 1e-5)
    
    half = div(N-1, 2) + 1
    v1 = axis[half:end]
    v2 = M[half:end, half]
    
    i = indmax(v2)
    r = v1[i]

    return r
end

getm(i::Int64,N::Int64) = div(i-1,N)-div(N-1,2)
getn(i::Int64,N::Int64) = div(N-1,2)-rem(i-1,N)
geti(m::Int,n::Int,N::Int)=(m+div(N-1,2))*N+(div(N-1,2)-n)+1

countentries(N::Int) = N^2 + 8 + 4*(N-2)*3 + (N-2)^2*4

macro hambody(fself, fleft, fright, fup, fdown)
    return quote
        border::Int = div(N-1,2)
        for m in -border:border, n in -border:border
            i  = geti(m,n,N)
            S[i,i] = $fself
        end 
        for m in -border+1:border, n in -border:border
            i  = geti(m,n,N)
            S[i,i-N] = $fleft
        end 
        for m in -border:border-1, n in -border:border
            i  = geti(m,n,N)
            S[i,i+N] = $fright
        end 
        for m in -border:border, n in -border:border-1
            i  = geti(m,n,N)
            S[i,i-1] = $fup
        end 
        for m in -border:border, n in -border+1:border
            i  = geti(m,n,N)
            S[i,i+1] = $fdown
        end
    end 
end 



function buildham_landau!(S::SparseMatrixCSC{Complex{Float64},Int}, N::Int,α::Float64,κ::Float64,γ::Float64,ω::Float64, m₀::Float64, n₀::Float64)
    @hambody(ω + im*γ - 1/2*κ*((n-n₀)^2+(m-m₀)^2), 1, 1, exp(-im*2π*α*m), exp(im*2π*α*m))
end

function buildham_symmetric!(S::SparseMatrixCSC{Complex{Float64},Int}, N::Int,α::Float64,κ::Float64,γ::Float64,ω::Float64, m₀::Float64, n₀::Float64)
    @hambody(ω + im*γ - 1/2*κ*((n-n₀)^2+(m-m₀)^2), exp(-im*π*α*n), exp(im*π*α*n), exp(-im*π*α*m), exp(im*π*α*m))
end

buildham_exact!(S::SparseMatrixCSC{Complex{Float64},Int}, N::Int,α::Float64,κ::Float64) = buildham_exact!(S, N,α,κ, 0., 0.)


function buildham_exact!(S::SparseMatrixCSC{Complex{Float64},Int}, N::Int,α::Float64,κ::Float64, m₀::Float64, n₀::Float64)
    @hambody(1/2*κ*((n-n₀)^2+(m-m₀)^2), -1, -1, -exp(-im*2π*α*m), -exp(im*2π*α*m))
end

buildhamexactlandau! = buildham_exact!
function buildhamexactsymmetric!(S::SparseMatrixCSC{Complex{Float64},Int}, N::Int,α::Float64,κ::Float64, m₀::Float64, n₀::Float64)
    @hambody(1/2*κ*((n-n₀)^2+(m-m₀)^2), -exp(-im*π*α*n), -exp(im*π*α*n), -exp(-im*π*α*m), -exp(im*π*α*m))
end

## for sym in {:landau,:symmetric,:exact}
##     @eval function $(symbol(string("buildham_", sym)))(n::Int)


function genspmat(l::Function,r::Function,u::Function,d::Function,s::Function, N::Int,nz::Int,α::Float64)
    iseven(N) && throw(ArgumentError("invalid system size N=$N. N must be odd"))
    # Preallocate
    I = Array(Int64,nz)
    J = Array(Int64,nz)
    V = Array(Complex{Float64},nz)

    function setnzelem(i::Int,n::Int,m::Int; pos::ASCIIString = "self")
        if pos=="left"
            k += 1
            J[k] = i-N; I[k] = i; V[k] = l(n,m,α)
        elseif pos=="right"
            k += 1
            J[k] = i+N; I[k] = i; V[k] = r(n,m,α)
        elseif pos=="up"
            k += 1
            J[k] = i-1; I[k] = i; V[k] = u(n,m,α)
        elseif pos=="down"
            k += 1
            J[k] = i+1; I[k] = i; V[k] = d(n,m,α)
        elseif pos=="self"
            k += 1
            J[k] = i; I[k] = i; V[k] = s(n,m,α)
        end
    end
            
    # maximum value of m or n indices
    maxm = div(N-1,2)

    k = 0
    for i in 1:N^2
        m = getm(i,N)
        n = getn(i,N)
        setnzelem(i,n,m; pos="self")
        #corners
        #top left
        if n==maxm && m==-maxm
            setnzelem(i,n,m; pos="right")
            setnzelem(i,n,m; pos="down")
        #top right
        elseif n==maxm && m==maxm
            setnzelem(i,n,m; pos="left")
            setnzelem(i,n,m; pos="down")
        #bottom right
        elseif n==-maxm && m==maxm 
            setnzelem(i,n,m; pos="left")
            setnzelem(i,n,m; pos="up")
        #bottom left
        elseif n==-maxm && m==-maxm 
            setnzelem(i,n,m; pos="right")
            setnzelem(i,n,m; pos="up")
        #edges
        #top
        elseif n == maxm
            setnzelem(i,n,m; pos="right")
            setnzelem(i,n,m; pos="left")
            setnzelem(i,n,m; pos="down")
        #right
        elseif m == maxm
            setnzelem(i,n,m; pos="left")
            setnzelem(i,n,m; pos="up")
            setnzelem(i,n,m; pos="down")
        #bottom
        elseif n == -maxm
            setnzelem(i,n,m; pos="left")
            setnzelem(i,n,m; pos="up")
            setnzelem(i,n,m; pos="right")
        #left
        elseif m == -maxm
            setnzelem(i,n,m; pos="down")
            setnzelem(i,n,m; pos="up")
            setnzelem(i,n,m; pos="right")
        else #bulk
            setnzelem(i,n,m; pos="down")
            setnzelem(i,n,m; pos="up")
            setnzelem(i,n,m; pos="right")
            setnzelem(i,n,m; pos="left")
        end
    end

    return sparse(I,J,V)
end



########################
#various pumping schemes
########################
function δpmp(N::Int; A=1., seed=0, σ=0., n0=0, m0=0)
    i = (m0+div(N-1,2)) * N + (div(N-1,2)-n0) + 1
    f = zeros(Complex{Float64}, N^2)
    f[i] = A * one(Complex{Float64})
    f
end
function gausspmp(N::Int; A=1., seed=0, σ=1., n0=0, m0=0)
    x0=m0 
    y0=n0
    f = zeros(Complex{Float64}, N,N)
    m = [-div(N-1,2):div(N-1,2)]
    n = [div(N-1,2):-1:-div(N-1,2)]
    for c in 1:N, l in 1:N
        x = m[c]
        y = n[l]
        f[l,c] = A*exp(-1/(2σ^2)*((x-x0)^2 + (y-y0)^2))
    end
    reshape(f, N^2)
end
function randpmp(N::Int; A=1., seed=123, σ=0., n0=0, m0=0)
    # seed the RNG #
    srand(seed)
    # generate matrix of random phases in interval [0,2π)
    ϕ = 2π .* rand(N^2)
    A .* exp(im .* ϕ)
end
function homopmp(N::Int; A=1., seed=0, σ=0., n0=0, m0=0)
    A .* ones(Complex{Float64}, N^2)
end


#########################
#arbitrary resolution fft
#########################
function myfft2(ψr::Matrix{Complex{Float64}}, k1::Float64, k2::Float64, xs1::Float64, xs2::Float64, Δx1::Float64, Δx2::Float64)
    (N1,N2) = size(ψr)

    s = zero(Complex{Float64})
    for n2 in 1:N2, n1 in 1:N1
        xn1 = xs1 + (n2-1)*Δx1 #x
        xn2 = xs2 + (n1-1)*Δx2 #y
        cexp = exp(-im*(k1*xn1 + k2*xn2))
        s += ψr[n1,n2]*cexp
    end
    s
end
function myfft2(ψr::Matrix{Complex{Float64}}, k1, k2)
    N1 = length(k2); N2 = length(k1)
    

    out = Array(Complex{Float64}, N1,N2)
    for j in 1:N2, i in 1:N1
        out[i,j] = myfft2(ψr, k1[j], k2[i], 0., 0., 1., 1.)
    end
    out
end

# Magnetic Brillouin Zone
function mbz(data, q, N)
    #l = div(N-1, q)
    l = N

    V = zeros(Float64,size(data)[1],l)
    
    for i in 1:l
        idx = i
        while idx <= q*N
               V[:,i] += data[:,idx]
            idx += l
        end
    end

    V/(4π^2)
end

# maps any momentum to the first brillouin zone
function fbz(mom::Float64)
    m = mod(mom, 2π)
    m <= π ? m : m - 2π
end 

# new method
function mbz(data::Array{Float64,2}, r::Int, q::Int, kxmbz::FloatRange{Float64}, k::FloatRange{Float64})
    # data is |ψ(FBZ)|², input
    V = zeros(Float64, (length(k), r)) # |ψ(MBZ)|², output

    for (i,pₓ) in enumerate(kxmbz) # loop over momenta in MBZ
        for j = 0:q-1 # sum over various components
            ptld = pₓ - j * 2π/q
            idx = indmin(abs(k .- fbz(ptld))) # index of \tilde{p_x}
            V[:,i] += data[:, idx]
        end
    end
    V/(4π^2)
end

########################
#comparison to analytics
########################
function compute_hermite_polynomial(n)
    P = Poly([1])
    const x = Poly([0; 1])                                                                                 
    for i = 1:n
        P = 2x*P - polyder(P)
    end
    P
end
function χ(kx0, ky, α, β)
    l = sqrt(2π*α)

    sum = zero(Complex{Float64})
    for j in -20:20 #truncate the sum
        H = polyval(compute_hermite_polynomial(β), kx0/l + j*l)
        sum += exp(-im*ky*j) * exp(-(kx0 + j*l^2)^2/(2l^2)) * H
    end

    sum
end

end


==> scripts/HH.jl <==
module HH


import BP


#in-place builder of the q x q HH matrix in mom. sp.
momsphhmat!(A::Matrix{Complex{Float64}}, kx0::Float64,ky::Float64) = momsphhmat!(A, kx0,ky, 1)

function momsphhmat!(A::Matrix{Complex{Float64}},
                     kx0::Float64,ky::Float64,
                     p::Int)

    q::Int = size(A,1)
    
    A[1,q] = -exp(-im*q*ky)
    A[q,1] = -exp(im*q*ky)

    #upper subdiagonal
    for i in diagind(A,1)
        A[i] = -one(Complex{Float64})
    end 

    #lower subdiagonal
    for i in diagind(A,-1)
        A[i] = -one(Complex{Float64})
    end 

    #main diagonal
    α = p/q
    for (j,i) in enumerate(diagind(A))
        A[i] = -2*cos(kx0 + 2*π*α*j)
    end 

    nothing
end

# Computes the q energy levels E(p_y)
hhladder(q::Int) = hhladder(1,q)
function hhladder(p::Int, q::Int)
    ky = linspace(-π, π, 100)
    kx₀= linspace(-π/q, π/q, 100)

    E = Array(Float64, (length(ky),length(kx₀),q))
    H = zeros(Complex{Float64}, (q,q))
    for col=1:length(kx₀), row=1:length(ky)
        momsphhmat!(H, kx₀[col], ky[row], p)
        E[row,col,:] = eigvals(H)
    end
    return E
end

hhladder!(E::Array{Float64,3}) = hhladder!(E, 1)
function hhladder!(E::Array{Float64, 3}, p::Int)
    ky = linspace(-π, π, size(E,1))
    q = size(E,3)
    kx₀= linspace(-π/q, π/q, size(E,2))


    H = zeros(Complex{Float64}, (q,q))

    for col=1:length(kx₀), row=1:length(ky)
        momsphhmat!(H, kx₀[col], ky[row], p)
        E[row,col,:] = eigvals(H)
    end
    nothing
end


# ground state energy of the HH hamiltonian
# hhgrstate!(ve::Vector{Float64}, q::Int) = hhgrstate!(ve, 1, q)

## function hhgrstate!(ve::Vector{Float64}, p::Int, q::Int)
##     ky = linspace(-π, π, length(ve))

##     H = zeros(Complex{Float64}, (q,q))
##     for (i,k) in enumerate(ky)
##         momsphhmat!(H, 0.,k, p)
##         ve[i] = eigmin(H)
##     end
##     nothing
## end

hhgrstate!(ve::Matrix{Float64}, q::Int) = hhgrstate!(ve, 1, q)
function hhgrstate!(ve::Matrix{Float64}, p::Int, q::Int) ##
    ky = linspace(-π, π, size(ve,1))
    kx₀= linspace(-π/q, π/q, size(ve,2))
    
    H = zeros(Complex{Float64}, (q,q))
    for col=1:length(kx₀), row=1:length(ky)
        momsphhmat!(H, kx₀[col], ky[row], p)
        ve[row,col] = eigmin(H)
    end
    nothing
end


# zero point energy error
ηzpe(q::Int, κ::Float64) = ηzpe(1, q, κ)
ηzpe(p::Int, q::Int, κ::Float64) = (N=15; A = spzeros(Complex{Float64}, N^2,N^2); ηzpe(A, p, q, κ))


function ηzpe(M::SparseMatrixCSC{Complex{Float64},Int}, p::Int, q::Int, κ::Float64)
    N::Int = sqrt(size(M,1))
    α::Float64 = p/q
    gs = Array(Float64, 25,25)
    hhgrstate!(gs, p, q)
    e1 = mean(gs)
    et = e1 + 1/2*κ/(2π*α)

    BP.buildham_exact!(M, N,α,κ)

    er = real(eigs(M, nev=1, which=:SR, ritzvec=false)[1][1])

    return 4π*α/κ * (er - et)
end


ηzpe(q::Int, κs::Vector{Float64}) = vec(ηzpe([q], κs))

ηzpe(qs::UnitRange{Int}, κ::Float64) = ηzpe([qs], κ)
ηzpe(qs::Vector{Int}, κ::Float64) = vec(ηzpe(qs, [κ]))

ηzpe(qs::UnitRange{Int}, κs::Vector{Float64}) = ηzpe([qs], κs)
function ηzpe(qs::Vector{Int}, κs::Vector{Float64})
    N=15
    A = spzeros(Complex{Float64}, N^2,N^2)
    η = Array(Float64, length(qs), length(κs))
    for col=1:length(κs), row=1:length(qs)
        η[row,col] = ηzpe(A, 1, qs[row], κs[col])
    end
    return η
end 

# ηL= HH.ηlev(qs,0.02)


# level error
ηlev(q::Int, κ::Float64) = ηlev(1, q, κ)
ηlev(p::Int, q::Int, κ::Float64) = (N=15; A = spzeros(Complex{Float64}, N^2,N^2); ηlev(A, p, q, κ))


function ηlev(M::SparseMatrixCSC{Complex{Float64},Int}, p::Int, q::Int, κ::Float64) #####
    N::Int = sqrt(size(M,1))
    α::Float64 = p/q

    BP.buildham_exact!(M, N,α,κ)

    # get first 4 levels of spectrum of HH+trap
    bilevel = real(eigs(M, nev=4, which=:SR, ritzvec=false)[1])

    #calculate level spacing
    return 2π*α/κ*diff(bilevel[1:2])[1] - 1
end

function ηlev(qs::UnitRange{Int}, κ::Float64, lowβ::Int, highβ::Int)
    N=15 # system size is NxN
    # initialize (sparse) Hamiltonian matrix
    M = spzeros(Complex{Float64}, N^2,N^2)

    diffs = Array(Float64, length(qs))
    for (i,q) in enumerate(qs)
        # construct disipationless HH+trap Hamiltonian in Landau gauge
        # q dependent, need to loop over all q!
        BP.buildham_exact!(M, N,1/q,κ)

        # get first 5 levels of spectrum of M
        levels = real(eigs(M, nev=5, which=:SR, ritzvec=false)[1]) #Array{Float64,1}

        #calculate level spacing
        diffs[i] = 2π/(q*κ) * (levels[highβ+1] - levels[lowβ+1]) - 1.0
    end 

    return diffs
end 

    
ηlev(q::Int, κs::Vector{Float64}) = vec(ηlev([q], κs))

ηlev(qs::UnitRange{Int}, κ::Float64) = ηlev([qs], κ) #

ηlev(qs::Vector{Int}, κ::Float64) = vec(ηlev(qs, [κ])) ##

ηlev(qs::UnitRange{Int}, κs::Vector{Float64}) = ηlev([qs], κs)

function ηlev(qs::Vector{Int}, κs::Vector{Float64}) ###
    N=15
    A = spzeros(Complex{Float64}, N^2,N^2)
    η = Array(Float64, length(qs), length(κs))
    for col=1:length(κs), row=1:length(qs)
        η[row,col] = ηlev(A, 1, qs[row], κs[col]) ####
    end
    return η
end 


bwidth(qs::UnitRange{Int}) = bwidth([qs])
bwidth(qs::Vector{Int}) = [bwidth(q) for q in qs]
bwidth(q::Int) = bwidth(1, q)

function bwidth(p::Int, q::Int)
    gstate = Array(Float64, 25, 25)
    hhgrstate!(gstate, p, q)

    a,b = extrema(gstate)
    return b-a
end

bgap(qs::UnitRange{Int}) = bgap([qs])
bgap(qs::Vector{Int}) = [bgap(q) for q in qs]
bgap(q::Int) = bgap(1, q)

function bgap(p::Int, q::Int)
    ladder = Array(Float64, (25,25,q))
    hhladder!(ladder, p)
    
    e1 = mean(ladder[:,:,1])
    e2 = mean(ladder[:,:,2])

    return e2-e1
end

end #module


==> scripts/experimental_fig.jl <==
import BP
import HH

using Base.Test
using PyPlot

using PyCall
@pyimport matplotlib.gridspec as gspec



# matplotlib parameters
matplotlib["rcParams"][:update](["axes.labelsize" => 14,
                                 "axes.titlesize" => 20,
                                 "font.size" => 18,
                                 "legend.fontsize" => 14,
                                 "axes.linewidth" => 1.5,
                                 "font.family" => "serif",
                                 "font.serif" => "Computer Modern Roman",
                                 "xtick.labelsize" => 12,
                                 "xtick.major.size" => 5.5,
                                 "xtick.major.width" => 1.5,
                                 "ytick.labelsize" => 12,
                                 "ytick.major.size" => 5.5,
                                 "ytick.major.width" => 1.5,
                                 "text.usetex" => true,
                                 "figure.autolayout" => true])

# system parameters
sN=11 # true system size

# where we pump
n=5
m=0

# inverse lifetime
sγ=0.05

# strength of the trap
sκ = 0.2

q = 7
r = 11 # points in MBZ

# N should be an odd multiple of q
N = r*q # zero-padded system size
l = div(N-1,2)
x = -l:l
δk = 2π/N #resolution in mom space
k = x * δk

@test x[l+1] == 0
@test k[l+1] == 0.0
@test isodd(N)
@test isodd(r)

#generate all p values inside MBZ
xmbz = -div(r-1,2):div(r-1,2)
kxmbz = xmbz * δk

# no pumping or dissipation

# exact spectrum, first 15 eigenvalues
exexp = BP.ExactStates(15, :landau, sN, 1/q, sκ)

# calculate HH energies E₀ and E₁
ladder = Array(Float64, (25,25,q))
HH.hhladder!(ladder, 1) # p = 1
    
e0 = mean(ladder[:,:,1])
e1 = mean(ladder[:,:,2])

println(e0)

println(e1)

#we filter state η
η = 8
β =  η-1
#at energy
sω0=exexp.νs[η]
println("[ ] filtering at energy ω = $(sω0)")

#with a δ-like pump
δpmp(n₀::Int,m₀::Int) = BP.δpmp(sN; n0=n₀, m0=m₀)
P = δpmp(n,m)

# compute spectrum
sω1=-3.1
sω2=-1.0
dδ=0.001
#spectral range
ν =  sω1:dδ:sω2

sp = BP.Spectrum([ν], P, :landau, 1/q, sγ, sκ)


# no pumping or dissipation
state = BP.getstate(exexp, η) #11x11 Array{Complex{Float64},2} (0.0, 0.025)
ψrex = abs2(state)
ψkex = abs2(BP.myfft2(state, k, k)) #77x77 Array{Float64,2} (0.0, 21.3)
ψkmbzex = BP.mbz(ψkex, r, q, kxmbz, k) #77x11 Array{Float64,2} (0., 1.24)

# with pumping
X = BP.getstate(sp, sω0)
ψr = abs2(X)
ψk = abs2(BP.myfft2(X, k, k))
ψkmbz = BP.mbz(ψk, r, q, kxmbz, k)

#analytical w.f. in MBZ
function getχ(Np,q,β)
    α = 1/q
    ydata = linspace(-π,π,Np)
    v = Array(Complex{Float64}, Np)
    for (i,y) in enumerate(ydata)
        v[i] = BP.χ(0.,y,α,β)
    end
    radical = sqrt(sqrt(2/q) / (2π*2^β * factorial(β) * 2π*α))
    radical .* v
end

χ = getχ(N,q,β)

# plotting

ics = 4
t1 = 0.97
b3 = 0.08
uai = 1.2

alfa = 1.5
el = (t1-b3)/(2 + 2alfa + 1/ics + 2/uai)
elp = alfa*el



b1 = t1 - el
t2 = b1 - el/uai
b2 = t2 - 2elp - el/ics
t3 = b2 - el/uai


fig = plt[:figure]()

#plot spectrum
gs1 = gspec.GridSpec(1, 1)
gs1[:update](top=t1, bottom=b1, left=0.225, right=0.8)

ax1 = plt[:subplot](get(gs1, (0, 0)))

ax1[:plot](sp.νs, sp.intensity, "k", linewidth = 2.0)

k₀ = 9 # the first k₀ states are in the n=0 HH band
for (ka, ν) in enumerate(exexp.νs)
    if (ka > k₀) && (mod(ka-k₀, 2) == 1)
        ax1[:axvline](x = ν, color="green", linestyle="-.", lw=2.0)
    else
        ka != 8 && ax1[:axvline](x = ν, color="orange", linestyle="dashed", lw=2.0)
        # we excluded the value where we filter
    end 
end 

ax1[:axvline](x = sω0, color="k", ls=":", lw=2.0)


ax1[:set_xlim](sp.νs[1], sp.νs[end])
ax1[:yaxis][:set_ticks]([0.,1.7,3.5])

ax1[:set_xlabel](L"$\omega_0/J$")
ax1[:set_ylabel](L"$\sum_{m,n} |a_{m,n}|^2$ (arb. units)", fontsize=10)


##########
#plot w.f. in real and mom space
gs2 = gspec.GridSpec(2, 3)
gs2[:update](top=t2, bottom=b2, left=0.225, right=0.8)

ax2 = plt[:subplot](get(gs2, (0, 0)))
ax3 = plt[:subplot](get(gs2, (0, 1)))
ax4 = plt[:subplot](get(gs2, (0, 2)))

ax5 = plt[:subplot](get(gs2, (1, 0)))
ax6 = plt[:subplot](get(gs2, (1, 1)))
ax7 = plt[:subplot](get(gs2, (1, 2)))

axes = [ax2 ax3 ax4;
        ax5 ax6 ax7]
        
#real space
for (i,ψ) in enumerate((ψrex, ψr))
    ax = axes[i,1]
    img = ax[:imshow](ψ, origin="upper", ColorMap("gist_heat_r"), interpolation="none",
                     extent=[-5.5, 5.5, -5.5, 5.5], aspect=1,
                     vmin=0, vmax=0.1)
    ax[:set_ylabel](L"$n$", labelpad=-5)
    ax[:set_xticks]([-4,0,4])
    ax[:set_yticks]([-4,0,4])
    
    if i == 2
        ax[:set_xlabel](L"$m$")
        
        ## cbaxes = fig[:add_axes]([0.1, 0.55, 0.22, 0.015])
        ## cbar = fig[:colorbar](img, cax=cbaxes, orientation="horizontal")
        ## cbar[:set_ticks]([0, 0.05, 0.1])
        ## cbar[:set_ticklabels]([L"$0$", L"$0.05$", L"$0.1$"])
        ## cbar[:set_label](L"$|a_{m,n}|^2$", rotation=0, labelpad=-8, y=0.5)
        ## cbar[:solids][:set_edgecolor]("face")

    else
        ax[:set_xticklabels]([])
    end 
end

#momentum space
for (i,ψ) in enumerate((ψkex, ψk))
    ax = axes[i,2]
    img = ax[:imshow](ψ, origin="upper", ColorMap("gist_heat_r"), interpolation="none",
                     extent=[-π, π, -π, π], aspect=1,
                     vmin=0, vmax=14)
    ax[:set_ylabel](L"$p_y$", labelpad=-8)
    ax[:set_xticks]([-π,0,π])
    
    if i == 2
        ax[:set_xlabel](L"$p_x$")
        ax[:set_xticklabels]([L"$-\pi$",L"$0$",L"$\pi$"])        

        ## cbaxes = fig[:add_axes]([0.42, 0.55, 0.22, 0.015])
        ## cbar = fig[:colorbar](img, cax=cbaxes, orientation="horizontal")
        ## cbar[:set_ticks]([0, 7, 14])
        ## cbar[:set_label](L"$|a_{p_x,p_y}|^2$", rotation=0, labelpad=-8, y=0.5)
        ## cbar[:solids][:set_edgecolor]("face")
    else
        ax[:set_xticklabels]([])
    end
    ax[:set_yticks]([-π,0,π])
    ax[:set_yticklabels]([L"$-\pi$",L"$0$",L"$\pi$"])        
end

#MBZ
for (i,ψ) in enumerate((ψkmbzex, ψkmbz))
    ax = axes[i,3]
    img = ax[:imshow](ψ, origin="upper", ColorMap("gist_heat_r"), interpolation="none",
                     extent=[-π/q, π/q, -π, π], aspect=1/q,
                      vmin=0, vmax=1)

    # vertical line to indicate slice
    ax[:axvline](x = 0.0, color = "k", linestyle = "-.", linewidth = 2.5)

    ax[:set_ylabel](L"$p_y$", labelpad=-8)
    ax[:set_xticks]([-π/q,0,π/q])
    
    if i == 2
        ax[:set_xlabel](L"$p_x^0$") 
        ax[:set_xticklabels]([L"$-\pi/7$",L"$0$",L"$\pi/7$"])

        ## cbaxes = fig[:add_axes]([0.74, 0.55, 0.22, 0.015])
        ## cbar = fig[:colorbar](img, cax=cbaxes, orientation="horizontal")
        ## cbar[:set_ticks]([0, 0.5, 1])
        ## cbar[:set_ticklabels]([L"$0$", L"$0.5$", L"$1$"])
        ## cbar[:set_label](L"$|a_{p_x^0,p_y}|^2$", rotation=0, labelpad=-8, y=0.5)
        ## cbar[:solids][:set_edgecolor]("face")
    else
        ax[:set_xticklabels]([])
    end
    ax[:set_yticks]([-π,0,π])
    ax[:set_yticklabels]([L"$-\pi$",L"$0$",L"$\pi$"])
end

##########
gs3 = gspec.GridSpec(1, 1)
gs3[:update](top=t3, bottom=b3, left=0.225, right=0.8)

ax8 = plt[:subplot](get(gs3, (0, 0)))

ax8[:plot](k, abs2(χ), "blue", ls="dotted", linewidth = 2.0)
ax8[:plot](k, reverse(ψkmbz[:,6]), "k", linewidth = 2.0)
ax8[:plot](k, reverse(ψkmbzex[:,6]), color="orange", ls="--", linewidth = 2.0)

ax8[:set_xlim](-π, π)
ax8[:set_xticks]([-π,-π/2,0,π/2,π])
ax8[:set_xticklabels]([L"$-\pi$",L"$-\pi/2$",L"$0$",L"$\pi/2$",L"$\pi$"])        
ax8[:set_ylabel](L"$|\chi_7(0,p_y)|^2$")
ax8[:set_xlabel](L"$p_y$")
ax8[:yaxis][:set_ticks]([0.,0.2,0.4])


fig[:savefig]("../../figures/exp_fig.pdf", bbox_inches="tight", pad_inches=0.0, transparent=true)
plt[:close](fig)


==> scripts/nonabelian_fig.jl <==
import HH
import BP


## functions ##

# calculates zero-point energy, with and without nonabelian correction
ηzpenew(q::Int, κ::Float64) = (α=1/q; 4π*α/κ * endiffnonab(q, κ))
ηzpeold(q::Int, κ::Float64) = (α=1/q; 4π*α/κ * endiff(q, κ))
ηzpeterm(q::Int, κ::Float64) = (α=1/q; 4π*α/κ * endiffterm(q, κ))



# calculates energy difference between numerical (exact) and theoretical energies, with the nonab corr.
endiffnonab(q::Int, κ::Float64) = er(q,κ) - (et(q,κ) + δE(q,κ))

# calculates energy difference between numerical (exact) and theoretical energies (without nonab corr)
endiff(q::Int, κ::Float64) =  er(q,κ) - et(q,κ)

# calculates energy difference between numerical (exact) and theoretical energies,
# with first term of the nonabelian correction
endiffterm(q::Int, κ::Float64) = er(q,κ) - (et(q,κ) + δEterm(q, κ))


et(q::Int,κ::Float64) =  et(q,1,κ)

# -> Float64
# calculates theoretical energy, without non-abelian correction
function et(q::Int,p::Int,κ::Float64)
    α = p/q

    gs = Array(Float64, 25, 25)
    HH.hhgrstate!(gs, p, q)

    e1 = mean(gs)

    e1 + 1/2*κ/(2π*α)
end 


er(q::Int,κ::Float64) = er(q,1,15,κ)

# -> Float64
# calculates numerical (exact) energy
function er(q::Int,p::Int,N::Int,κ::Float64)
    M = spzeros(Complex{Float64}, N^2,N^2)
    
    α = p/q
    BP.buildham_exact!(M, N,α,κ)

    real(eigs(M, nev=1, which=:SR, ritzvec=false)[1][1])
end



# calculates average over MBZ of the non-abelian correction to the 1(st) band for p=1 for certain trap
δE(q::Int,κ::Float64) = δE(1,q,1, linspace(-π/q, π/q, 20), linspace(-π, π, 20), κ)


# -> Float64
# calculates the average (over specified points) non-abelian energy correction to n(th) band
δE(n::Int,q::Int,p::Int, px::Array{Float64, 1},py::Array{Float64, 1},κ::Float64) = mean([δE(n,q,p, x,y,κ) for y in py, x in px])


# calculates non-abelian energy correction to 1(st) band considering only the first term of the sum
δEterm(q::Int, κ::Float64) = mean([δEterm(q, x,y, κ) for y in linspace(-π, π, 20), x in linspace(-π/q, π/q, 20)])


# -> Float64
# calculates non-abelian energy correction to n(th) band at position (kₓ⁰,ky) in the MBZ
δE(n::Int,q::Int,p::Int, k₀x::Float64,ky::Float64,κ::Float64) =  κ/2*sum([n′ != n ? norm(A(n,n′,q,p, k₀x,ky))^2 : 0.0 for n′ in 1:q])

# calculates non-abelian energy correction to 1(st) band at position (kₓ⁰,ky) in the MBZ,
# considering only the first term of the sum
δEterm(q::Int, k₀x::Float64,ky::Float64,κ::Float64) = κ/2 * norm(A(1,2,q,1, k₀x,ky))^2

# -> [Complex{Float64}, Complex{Float64}]
# calculates Berry connection A (vector quantity) at position (kₓ⁰,ky) in the MBZ for bands n and n′
function A(n::Int,n′::Int,q::Int,p::Int, k₀x::Float64,ky::Float64)
    # initializing hamiltonian matrices
    for M = (:H, :∇Hx, :∇Hy)
        @eval ($M) = zeros(Complex{Float64}, ($q,$q))
    end 

    # top right corner
    H[1,q] = -exp(-im*ky)
    ∇Hy[1,q] = im*exp(-im*ky) # ∂ky

    #bottom left corner
    H[q,1] = -exp(im*ky)
    ∇Hy[q,1] = -im*exp(im*ky) # ∂ky


    #upper subdiagonal
    ius = diagind(H,1)
    #lower subdiagonal
    ils = diagind(H,-1)
    
    H[ius] = -exp(im*ky)
    H[ils] = -exp(-im*ky)

    ∇Hy[ius] = -im*exp(im*ky)
    ∇Hy[ils] = im*exp(-im*ky)

    
    #main diagonal
    α = p/q
    for j in 1:q
        H[j,j] =  -2*cos(k₀x + 2*π*α*j)
      ∇Hx[j,j] =   2*sin(k₀x + 2*π*α*j)
    end 
        

    # diagonalize HH Hamiltonian -> E's and u's (eigs and eigvs)
    F = eigfact(H)
    U = F[:vectors]
    E = F[:values]

    # calculate denominator Float64
    denominator = E[n′] - E[n] 
    
    # calculate expectation value along kₓ (xnumerator)
    xnumerator = dot(U[:,n], ∇Hx*U[:,n′])
    # calculate expectation value along ky (ynumerator)
    ynumerator = dot(U[:,n], ∇Hy*U[:,n′])

    return [im * xnumerator / denominator, im * ynumerator / denominator]
end 



using Base.Test


@test_approx_eq δE(1,5,1, 0.,0.,2.) 0.5378296443127227

v1 = A(1,2,5,1, 0.,0.);
v2 = Complex{Float64}[-0.0-0.518207im, -0.518207+0.0im];

@test_approx_eq_eps v1 v2 1e-6

#plotting

qs = 4:20
y1 = [ηzpeold(q, 0.02)::Float64 for q in qs]
y2 = [ηzpenew(q, 0.02)::Float64 for q in qs]
# plot also energy correction using just first term of the sum
y4 = [ηzpeterm(q, 0.02)::Float64 for q in qs]

y3 = HH.ηzpe(qs,0.02)
@test_approx_eq_eps y1 y3 1e-6

# matrix holding level spacing errors as columns
ηL = Array(Float64, length(qs),4)

# populating matrix
for i = 1:4
    ηL[:,i] = HH.ηlev(qs,0.02, i-1,i)
end 


using PyPlot

# matplotlib parameters
matplotlib["rcParams"][:update](["axes.labelsize" => 22,
                                 "axes.titlesize" => 20,
                                 "font.size" => 18,
                                 "legend.fontsize" => 14,
                                 "axes.linewidth" => 1.5,
                                 "font.family" => "serif",
                                 "font.serif" => "Computer Modern Roman",
                                 "xtick.labelsize" => 20,
                                 "xtick.major.size" => 5.5,
                                 "xtick.major.width" => 1.5,
                                 "ytick.labelsize" => 20,
                                 "ytick.major.size" => 5.5,
                                 "ytick.major.width" => 1.5,
                                 "text.usetex" => true,
                                 "figure.autolayout" => true])

## checking δE(kₓ,k_y) flat for q = 5 ##
# system parameters
q = 5
r = 11 # points in MBZ

# N should be an odd multiple of q
N = r*q # zero-padded system size
l = div(N-1,2)
x = -l:l
δk = 2π/N #resolution in mom space
k = x * δk

using Base.Test
@test x[l+1] == 0
@test k[l+1] == 0.0
@test isodd(N)
@test isodd(r)

#generate all p values inside MBZ
xmbz = -div(r-1,2):div(r-1,2)
kxmbz = xmbz * δk

##
data = [δE(1,5,1, x,y,0.02)::Float64 for y in k, x in kxmbz]

a, b = extrema(data)

fig, ax = plt[:subplots](figsize=(5, 5))
img = ax[:imshow](data, origin="upper", ColorMap("gist_heat_r"), interpolation="none",
                 extent=[-π/q, π/q, -π, π],
                 aspect=1/q)

ax[:set_ylabel](L"$p_y$",labelpad=-1)
ax[:set_xlabel](L"$p_x^0$", labelpad=-1)

ax[:xaxis][:set_ticks]([-π/q,0,π/q])
ax[:xaxis][:set_ticklabels]([L"$-\pi/5$", L"$0$", L"$\pi/5$"])
ax[:yaxis][:set_ticks]([-π,0,π])
ax[:yaxis][:set_ticklabels]([L"$-\pi$", L"$0$", L"$\pi$"])

cbaxes = fig[:add_axes]([0.25, 0.04, 0.65, 0.015])
cbar = fig[:colorbar](img, cax=cbaxes, orientation="horizontal")
cbar[:set_ticks]([a,b])
cbar[:set_ticklabels]([L"$5.378 \times 10^{-3}$", L"$11.680 \times 10^{-3}$"])
cbar[:set_label](L"$\delta E(5,0.02)$", rotation=0, labelpad=-20, y=0.5)
cbar[:solids][:set_edgecolor]("face")

fig[:savefig]("../../figures/correction_mbz.pdf", transparent=true, pad_inches=0.0, bbox_inches="tight")
plt[:close](fig)

# various line types
lines = ["-","--","-.",":"]

fig, axes = plt[:subplots](2, figsize=(8, 5))
for (i, ax) in enumerate(axes)
    if i == 1 # first panel, with zero-point-energy error
        # marker = "o"
        ax[:plot](qs, y1, "black", ls="dashed", label = "old") # $E_{ex} - E_{th}$
        ax[:plot](qs, y2, "black", label="new")          # $E_{ex} - (E_{th} + \delta E)$
#        ax[:plot](qs, y4, "black", ls="dotted", label="term")

#        ax[:legend](loc="lower right")

        ax[:set_xticklabels]([])

#        ax[:set_ylim](-3.6, 1.2)
        ax[:yaxis][:set_ticks]([-3.6, -2.4, -1.2, 0., 1.2])
        ax[:set_yticklabels]([L"$-3.6$", L"$-2.4$", L"$-1.2$", L"$0$", L"$1.2$"])
        ax[:set_ylabel](L"$\eta_{\text{zpe}}$")
    else # second panel, with level spacing error
        for i = 1:4
            ax[:plot](qs, ηL[:,i], "black", ls=lines[i]) # $\kappa=0.02$
        end 

#        ax[:set_ylim](-0.8, 0.1)
        ax[:set_ylabel](L"$\eta_{\text{lev}}$")
        ax[:yaxis][:set_ticks]([-1, 0, 1, 2, 3])
#        ax[:set_yticklabels]([L"$-0.2$", L"$0.1$"])

        ax[:set_xlabel](L"$q$")
    end
    ax[:set_xlim](qs[1], qs[end])
end 

fig[:savefig]("../../figures/nonabcorr.pdf", transparent=true, pad_inches=0.0, bbox_inches="tight")
plt[:close](fig)


==> scripts/selection_fig.jl <==
using Base.Test
using PyPlot

using PyCall
@pyimport mpl_toolkits.axes_grid1.inset_locator as axloc
@pyimport matplotlib.gridspec as gspec


import BP

# system parameters
const N = 45
const q = 11
const κ = 0.02
const γ = 0.001
const ν = linspace(-3.45,-2.47,981)

const r = 11 # points in MBZ

# Nk should be an odd multiple of q
const Nk = r*q # zero-padded system size = no of k points
const l = div(Nk-1,2)
const x = -l:l
const δk = 2π/Nk # resolution in mom space
const k = x * δk

# full plot range, both in x and y
const xm = [-div(N-1,2):div(N-1,2)]

# zoom in
const edge = 10
const st = findin(xm, -edge)[1]
const en = findin(xm,  edge)[1]
##

# self-consistency checks
@test x[l+1] == 0   # x contains 0
@test k[l+1] == 0.0 # k contains 0
@test isodd(Nk)
@test isodd(r)


# exact spectrum, first 29 eigenvalues
exstates = BP.ExactStates(29, :landau, N, 1/q, κ)

# half the level spacing
const hf = (exstates.νs[2] - exstates.νs[1])/2


#for plotting filter markers
βlan = [0,2,4,6]
βsym = [0,1,9,20]
βreal = [3,6,15,26]

#we filter state η
ηlan = βlan + 1
ηsym = βsym + 1
ηreal = βreal + 1

#at energy
sω0lan = [exstates.νs[state]::Float64 for state in ηlan]
sω0sym = [exstates.νs[state]::Float64 for state in ηsym]
sω0real= [exstates.νs[state]::Float64 for state in ηreal]

# energy boundaries for state with β=4
ω₁= exstates.νs[4] - 0.005
ω₂= exstates.νs[6] + 0.005


δpmp(n₀::Int,m₀::Int) = BP.δpmp(N; n0=n₀, m0=m₀)
gausspmp(n₀::Int,m₀::Int) = BP.gausspmp(N; σ=1., n0=n₀, m0=m₀)
homopmp() = BP.homopmp(N)
randpmp(s::Int) = BP.randpmp(N; seed=s) #1234

prm = (1/q,γ,κ);

spδl = BP.Spectrum(ν,δpmp(5,5), :landau, prm...)
spgaussl = BP.Spectrum(ν,gausspmp(5,5), :landau, prm...)
sphoml = BP.Spectrum(ν,homopmp(), :landau, prm...)

# calculating all real space wfs
ψ = Array(Float64, (N, N, length(βreal)))
for (i,ω) in enumerate(sω0real)
    ψ[:,:,i] = abs2(BP.getstate(spδl, ω))
end


spgausss = BP.Spectrum(ν,gausspmp(5,5), :symmetric, prm...)
sphoms = BP.Spectrum(ν,homopmp(), :symmetric, prm...)

# calculating all mom space wfs
ψL = Array(Float64, (Nk, Nk, length(βlan)))
ψS = Array(Float64, (Nk, Nk, length(βsym)))

for (i,ω) in enumerate(sω0lan)
    ψL[:,:,i] = abs2(BP.myfft2(BP.getstate(sphoml, ω), k, k))
end

for (i,ω) in enumerate(sω0sym)
    ψS[:,:,i] = abs2(BP.myfft2(BP.getstate(spgausss, ω), k, k))
end

## averaging over 100 random phase distributions ##
intvec = zeros(Float64, length(ν));
A = spzeros(Complex{Float64}, N^2,N^2);
for j=1:100
    P=randpmp(j)
    for (i,ω) in enumerate(ν)
        BP.buildham_landau!(A, N,1/q,κ,γ, ω)
        intvec[i] += sum(abs2(A\P))
    end 
end 
sprandl = intvec./100;


##
for sp in (spδl,spgaussl,sphoml)
    println(extrema(sp.intensity))
end

println()

for sp in (spgausss, sphoms)
    println(extrema(sp.intensity))
end


# matplotlib parameters
matplotlib["rcParams"][:update](["axes.labelsize" => 22,
                                 "axes.titlesize" => 20,
                                 "font.size" => 18,
                                 "legend.fontsize" => 14,
                                 "axes.linewidth" => 1.5,
                                 "font.family" => "serif",
                                 "font.serif" => "Computer Modern Roman",
                                 "xtick.labelsize" => 20,
                                 "xtick.major.size" => 5.5,
                                 "xtick.major.width" => 1.5,
                                 "ytick.labelsize" => 20,
                                 "ytick.major.size" => 5.5,
                                 "ytick.major.width" => 1.5,
                                 "text.usetex" => true,
                                 "figure.autolayout" => true])


ics=3.0
el = 0.86/(3/ics + 5)
b1 = 0.97-el
t2 = b1 - el/ics
b2 = t2 - 2el
t3 = b2 - el/ics


fig = plt[:figure]()

gs1 = gspec.GridSpec(1, 1)
gs1[:update](top=0.97, bottom=b1, right=0.98, left=0.16)
ax1 = plt[:subplot](get(gs1, (0, 0)))
ax1[:plot](spδl.νs,spδl.intensity,"k") 

for (i,ω) in enumerate(sω0real)
    ax1[:axvline](x = ω, color="orange", ls="dotted", lw=2.0)
    ax1[:text](ω + hf/4, 8e3, string(βreal[i]))
end
ax1[:set_ylim](0, 1e4)
ax1[:yaxis][:set_ticks]([0, 1e4])
ax1[:yaxis][:set_ticklabels]([L"$0$", L"$10^4$"])
ax1[:text](ν[1] + hf, 5e3, "(a)")

##########

gs2 = gspec.GridSpec(2, 1)
gs2[:update](top=t2, bottom=b2, hspace=0.0, right=0.98, left=0.16)
ax2 = plt[:subplot](get(gs2, (0, 0)))
ax3 = plt[:subplot](get(gs2, (1, 0)))

ax2[:plot](spgaussl.νs,spgaussl.intensity,"k") 

ax2[:set_ylim](0, 3.5e3)
ax2[:yaxis][:set_ticks]([0, 3.5e3])
ax2[:yaxis][:set_ticklabels]([L"$0$", L"$3.5\!\! \times\!\! 10^3$"])
ax2[:text](ν[1] + hf, 1.75e3, "(b)")

ax3[:plot](spgausss.νs,spgausss.intensity, color="green", ls="dashed", linewidth=1.5)
for (i,ω) in enumerate(sω0sym)
    ax3[:axvline](x = ω, color="orange", ls="dotted", lw=2.0)
    ax3[:text](ω + hf/4, 1.6e4, string(βsym[i]))
end 

ax3[:set_ylim](0, 2e4)
ax3[:yaxis][:set_ticks]([0, 1e4])
ax3[:yaxis][:set_ticklabels]([L"$0$", L"$10^4$"])

##########

gs3 = gspec.GridSpec(2, 1)
gs3[:update](top=t3, bottom=0.11, hspace=0.4, right=0.98, left=0.16)
ax4 = plt[:subplot](get(gs3, (0, 0)))

ax4[:plot](sphoml.νs,sphoml.intensity,"k") 
ax4[:plot](sphoms.νs,sphoms.intensity, color="green", ls="dashed", linewidth=1.5)

# insert with zoom of peak β=4
axins = axloc.inset_axes(ax4,
                        width="30%", # width = 30% of parent_bbox
                        height="50%",
                        loc=9) # located at upper middle part
# plot same thing as in parent box
axins[:plot](sphoms.νs,sphoms.intensity, color="green", ls="dashed", linewidth=1.5)
#axins[:plot](sphoml.νs,sphoml.intensity, color="black") 

# but set much narrower limits
axins[:set_xlim]([ω₁, ω₂])
axins[:xaxis][:set_ticks]([ω₁, ω₂])
axins[:xaxis][:set_ticklabels]([string(round(ω₁,2)), string(round(ω₂,2))], fontsize=8)


axins[:set_ylim]([1e3, 1e4])
axins[:yaxis][:set_ticks]([1e3, 1e4])
axins[:yaxis][:set_ticklabels]([L"$10^3$", L"$10^4$"], fontsize=8)

# draw vertical lines at position of every exact eigenstate
axins[:axvline](x = exstates.νs[5], color="orange", ls="dotted", lw=2.0)
axins[:text](exstates.νs[5] + hf/8, 8e3, string(4), fontsize=8)

# transparency setting, not needed when exporting to pdf
#axins[:patch][:set_alpha](1.0)

# draw a bbox of the region of the inset axes in the parent axes and
# connecting lines between the bbox and the inset axes area
axloc.mark_inset(ax4, axins, loc1=2, loc2=4, ec="0.", fc="none")

for (i,ω) in enumerate(sω0lan)
    ax4[:axvline](x = ω, color="orange", ls="dotted", lw=2.0)
    ax4[:text](ω + hf/4, 2e7, string(βlan[i]))
end 
ax4[:set_ylim](0, 2.5e7)
ax4[:yaxis][:set_ticks]([0, 2.5e7])
ax4[:yaxis][:set_ticklabels]([L"$0$", L"$2.5\!\! \times\!\! 10^7$"])
ax4[:text](ν[1] + hf, 1.25e7, "(c)")

##########

ax5 = plt[:subplot](get(gs3, (1, 0)))

ax5[:plot](ν,sprandl,"k") 

ax5[:set_xlabel](L"$\omega_0/J$")
ax5[:set_ylim](0, 1.2e6)
ax5[:yaxis][:set_ticks]([0, 1.2e6])
ax5[:yaxis][:set_ticklabels]([L"$0$", L"$1.2\!\! \times\!\! 10^6$"])
ax5[:text](ν[1] + hf, 6e5, "(d)")

##########

for (i, ax) in enumerate([ax1,ax2,ax3,ax4,ax5])
    ax[:set_xlim](ν[1], ν[end])
    i != 5 && ax[:set_xticklabels]([])
end 

# set common y label to all subplots
fig[:text](0.022, 0.5, L"$\sum_{m,n} |a_{m,n}|^2$ (arb. units)", ha="center", va="center", rotation="vertical")

fig[:savefig]("../../figures/selection.pdf", bbox_inches="tight", pad_inches=0.0, transparent=true)
plt[:close](fig)





# plot w.fs. in real space
fig, axes = plt[:subplots](1,length(βreal), figsize=(10, 5))

for (i,ax) in enumerate(axes)
    ax[:imshow](ψ[st:en,st:en,i], origin="upper", ColorMap("gist_heat_r"), interpolation="none",
                     extent=[-edge, edge, -edge, edge])
    ax[:set_xlabel](L"$m$")
    if i == 1 # leftmost panel
        ax[:set_ylabel](L"$n$")
    else
        ax[:set_yticklabels]([])
    end
end


fig[:savefig]("../../figures/real.pdf", transparent=true, pad_inches=0.0, bbox_inches="tight")
plt[:close](fig)


# plot w.fs. in  mom space

fig, axes = plt[:subplots](2,length(βlan), figsize=(10, 5))

for i = 1:length(βlan) # loop over columns
    # top row
    ax = axes[1,i]
    ax[:imshow](ψL[:,:,i], origin="upper", ColorMap("gist_heat_r"), interpolation="none",
                     extent=[-π, π, -π, π])
    ax[:set_xticklabels]([])
    ax[:set_xticks]([-π,0,π])
    ax[:set_yticks]([-π,0,π])
    if i == 1 # leftmost panel
        ax[:set_ylabel](L"$p_y$")
        ax[:set_yticklabels]([L"$-\pi$",L"$0$",L"$\pi$"])
    else
        ax[:set_yticklabels]([])
    end

    # bottom row
    ax = axes[2,i]
    if i == 3 # third pannel
        ax[:imshow](ψS[:,:,i], origin="upper", ColorMap("gist_heat_r"), interpolation="none",
                         extent=[-π, π, -π, π],
                         vmin=0, vmax=270000)
    else
        ax[:imshow](ψS[:,:,i], origin="upper", ColorMap("gist_heat_r"), interpolation="none",
                         extent=[-π, π, -π, π])
    end
    ax[:set_xlabel](L"$p_x$")
    ax[:set_xticks]([-π,0,π])
    ax[:set_yticks]([-π,0,π])
    ax[:set_xticklabels]([L"$-\pi$",L"$0$",L"$\pi$"])
    if i == 1 # leftmost panel
        ax[:set_ylabel](L"$p_y$")
        ax[:set_yticklabels]([L"$-\pi$",L"$0$",L"$\pi$"])
    else
        ax[:set_yticklabels]([])
    end
end 


fig[:savefig]("../../figures/momentum.pdf", transparent=true, pad_inches=0.0, bbox_inches="tight")
plt[:close](fig)



println("Landau g. extrema (top row):")
for i = 1:length(βlan) #loop over columns
    println(extrema(ψL[:,:,i]))
end

println("Symmetric g. extrema (bottom row):")
for i = 1:length(βlan) #loop over columns
    println(extrema(ψS[:,:,i]))
end


==> scripts/torus_edge_fig.jl <==
using Base.Test
using PyPlot
import BP

using PyCall
@pyimport matplotlib.gridspec as gspec

# system parameters
const N = 45
const q = 11
const κ = 0.02
const γ = 0.001
const ν = [-3.45:0.001:-0.47]

prm = (1/q,γ,κ);

const r = 11 # points in MBZ

# Nk should be an odd multiple of q
const Nk = r*q # zero-padded system size = no of k points
const l = div(Nk-1,2)
const x = -l:l
const δk = 2π/Nk # resolution in mom space
# for fft, full BZ
const k = x * δk

# self-consistency checks
@test x[l+1] == 0   # x contains 0
@test k[l+1] == 0.0 # k contains 0
@test isodd(Nk)
@test isodd(r)

randpmp(s::Int) = BP.randpmp(N; seed=s)

sprans = BP.Spectrum(ν,randpmp(1234), :symmetric, prm...)

# default exact spectrum, first 100 eigenvalues
exdef = BP.ExactStates(100, :symmetric, N, 1/q, κ)



# selected states for plotting
βs = [9, 20, 30,
      38, 59, 99]
ηs = βs + 1
sω0s = [exdef.νs[state]::Float64 for state in ηs] # 6 frequencies



# matplotlib parameters
matplotlib["rcParams"][:update](["axes.labelsize" => 22,
                                 "axes.titlesize" => 20,
                                 "font.size" => 18,
                                 "legend.fontsize" => 14,
                                 "axes.linewidth" => 1.5,
                                 "font.family" => "serif",
                                 "font.serif" => "Computer Modern Roman",
                                 "xtick.labelsize" => 20,
                                 "xtick.major.size" => 5.5,
                                 "xtick.major.width" => 1.5,
                                 "ytick.labelsize" => 20,
                                 "ytick.major.size" => 5.5,
                                 "ytick.major.width" => 1.5,
                                 "text.usetex" => true,
                                 "figure.autolayout" => true])


fig, axes = plt[:subplots](2,3, figsize=(10, 7.3))
for i = 1:3 #loop over columns
    # top row
    ax = axes[1,i]
    img = ax[:imshow](abs2(BP.myfft2(BP.getstate(sprans, sω0s[i]), k,k)), origin="upper", ColorMap("gist_heat_r"), interpolation="none",
    extent=[-π, π, -π, π])
        
    ax[:set_xticklabels]([])

    ax[:set_xticks]([-π,0,π])
    ax[:set_yticks]([-π,0,π])

    if i == 1 #leftmost panel
        ax[:set_ylabel](L"$p_y$")
        ax[:set_yticklabels]([L"$-\pi$",L"$0$",L"$\pi$"])
    else
        ax[:set_yticklabels]([])
    end
    
    #bottom row
    ax = axes[2,i]
    ax[:imshow](abs2(BP.myfft2(BP.getstate(sprans, sω0s[i+3]), k,k)), origin="upper", ColorMap("gist_heat_r"), interpolation="none",
    extent=[-π, π, -π, π])

    ax[:set_xlabel](L"$p_x$")
    ax[:set_xticks]([-π,0,π])
    ax[:set_yticks]([-π,0,π])
    ax[:set_xticklabels]([L"$-\pi$",L"$0$",L"$\pi$"])
    if i == 1 # leftmost panel
        ax[:set_ylabel](L"$p_y$")
        ax[:set_yticklabels]([L"$-\pi$",L"$0$",L"$\pi$"])
    else
        ax[:set_yticklabels]([])
    end

end 

fig[:savefig]("../../figures/sym_ring.pdf", transparent=true, pad_inches=0.0, bbox_inches="tight")
plt[:close](fig)


# moving the trap
β = 4 # selected state

ω0 = exdef.νs[β + 1]

# trap positions
pos = [(0.0, 0.0) (2.0, 0.0) (5.5, 0.0) (11.0, 0.0);
       (0.0, 0.0) (2.0, 0.0) (5.5, 0.0) (11.0, 0.0);
       (0.0, 2.0) (0.0, 5.5) (0.0, 11.0) (11.0, 11.0)]


bz = Array(Float64, (3,4,Nk,Nk)) ##
for col = 1:4, row = 1:3
    if row == 1 # landau gauge
        spran = BP.Spectrum([ω0], randpmp(1234), :landau, prm...,  pos[row, col][1], pos[row, col][2])
    else # symmetric gauge
        spran = BP.Spectrum([ω0], randpmp(1234), :symmetric, prm...,  pos[row, col][1], pos[row, col][2])
    end 
    state = BP.getstate(spran, ω0)
    statefft = BP.myfft2(state, k,k)
    bz[row, col, :, :] = abs2(statefft)
end 


fig = plt[:figure]()

gs = gspec.GridSpec(3, 4)
gs[:update](top=0.99, bottom=0.08, left=0.07, right=0.99, hspace=0.05)

axes = Array(PyObject, (3,4)) ##
for col = 0:3, row = 0:2
    axes[row + 1, col + 1] = plt[:subplot](get(gs, (row, col)))
end 

for col = 1:4, row = 1:3
    axes[row, col][:imshow](squeeze(bz[row, col, :, :], (1,2)), origin="upper", ColorMap("gist_heat_r"),
                            interpolation="none", extent=[-π, π, -π, π])
    axes[row, col][:set_xticks]([-π,0,π])
    axes[row, col][:set_yticks]([-π,0,π])
end 

# disable tick labels for bulk panels
for col = 2:4, row = 1:2
    axes[row, col][:set_yticklabels]([])
    axes[row, col][:set_xticklabels]([])
end 

# left margin
for row = 1:2
    axes[row, 1][:set_yticklabels]([L"$-\pi$",L"$0$",L"$\pi$"])
    axes[row, 1][:set_xticklabels]([])
    axes[row, 1][:set_ylabel](L"$p_y$", labelpad=-9)
end 

# bottom margin
for col = 2:4
    axes[3, col][:set_xticklabels]([L"$-\pi$",L"$0$",L"$\pi$"])
    axes[3, col][:set_yticklabels]([])
    axes[3, col][:set_xlabel](L"$p_x$", labelpad=-3)
end 

# bottom left corner
axes[3, 1][:set_xticklabels]([L"$-\pi$",L"$0$",L"$\pi$"])
axes[3, 1][:set_yticklabels]([L"$-\pi$",L"$0$",L"$\pi$"])
axes[3, 1][:set_xlabel](L"$p_x$", labelpad=-3)
axes[3, 1][:set_ylabel](L"$p_y$", labelpad=-9)


fig[:savefig]("../../figures/fringe_trap.pdf", transparent=true, pad_inches=0.0, bbox_inches="tight")
plt[:close](fig)

